SecDec: a toolbox for the numerical evaluation of multi-scale integrals

We present a new version of $\texttt{SecDec}$, a program for the numerical computation of parametric integrals in the context of dimensional regularization. By its modular structure, the $\texttt{python}$ rewrite $\texttt{pySecDec}$ is much more customizable than earlier versions of $\texttt{SecDec}$. The numerical integration is accelerated using code optimization available in $\texttt{FORM}$. With the new $\texttt{C++}$ interface, $\texttt{pySecDec}$ can provide numerical solutions of analytically unknown integrals in user-defined code.

==> generate_easy.py <==
from pySecDec import make_package

make_package(

name = 'easy',
integration_variables = ['x','y'],
regulators = ['eps'],

requested_orders = [0],
polynomials_to_decompose = ['(x+y)^(-2+eps)'],

)


==> integrate_easy.py <==
from pySecDec.integral_interface \
    import IntegralLibrary

# load c++ library
easy_integral = \
    IntegralLibrary('easy/easy_pylink.so')

# integrate
_, _, result = easy_integral()

# print result
print('Numerical Result:')
print(result)


==> integrate_triangle2L.py <==
from pySecDec.integral_interface import IntegralLibrary

# load c++ library
integral = IntegralLibrary('three_point/three_point_pylink.so')

# choose and configure integrators
integral.use_Divonne(epsrel=1e-5,epsabs=1e-5,maxeval=10**7,border=1e-8)
integral.use_CQuad(epsrel=1e-5,epsabs=1e-5) # 1D only

# integrate
result_without_prefactor, prefactor, full_result = integral(

    # set parameter "mZ" (complex mass scheme)
    complex_parameters=[91.19-1.25j],

    # configure contour optimization (optional)
    number_of_presamples=10**5,
    deformation_parameters_maximum=1.0,
    deformation_parameters_minimum=1e-5,

)

# print result
print('Numerical Result:')
print(full_result)

